Recent results on heavy flavours and quarkonia from ALICE

Heavy-flavour hadrons, containing at least one charm or beauty quark, are excellent probes of the deconfined medium created in ultra-relativistic heavy-ion collisions, known as quark-gluon plasma. Results in smaller collision systems, such as proton-proton and p-Pb collisions, besides representing an important baseline for interpreting heavy-ion measurements, are crucial to test perturbative QCD calculations and hadronisation mechanisms in the absence of hot medium effects, as well as to search for commonalities with heavy-ion systems. Recently, measurements in proton-proton and p-Pb collisions have revealed unforeseen features with respect to the expectations based on previous results from ${\rm e}^{+}{\rm e}^{-}$ and ep collisions, showing that fragmentation fractions of heavy quarks are not universal. In this contribution, an overview of the most recent ALICE heavy-flavour measurements, along with the comparison to available calculations, will be discussed.

==> compile.sh <==
pdflatex template.tex
pdflatex template.tex
bibtex template.aux
bibtex template.aux
pdflatex template.tex
pdflatex template.tex


